On the Number of Pentagons in Triangle-Free Graphs

Using the formalism of flag algebras, we prove that every triangle-free graph $G$ with $n$ vertices contains at most $(n/5)^5$ cycles of length five. Moreover, the equality is attained only when $n$ is divisible by five and $G$ is the balanced blow-up of the pentagon. We also compute the maximal number of pentagons and characterize extremal graphs in the non-divisible case provided $n$ is sufficiently large. This settles a conjecture made by Erd\H{o}s in 1984.

==> anc/pentagon.c <==
#include<stdio.h>
#include<stdlib.h>

/*
 * This program is intended to assist with verification of computations
 * presented in the paper H. Hatami, J. Hladky, D. Kral, S. Norine,
 * A. Razborov: On the number of pentagons in triangle-free graphs.
 * Any user is referred to this manuscript for explaining the meaning of
 * the calculations and notation used in this program.
 *
 * All calculations has also been independently verified using the Maple
 * program to avoid any errors resulting from possible human flaws or
 * compiler errors. Some routines are written in a way very specific
 * for the purpose of the verification of this program; there is
 * no aim that this program can provide a general tool for manipulations
 * with elements of flag algebras.
 */

/*
 * Routines for manipulating with integer numbers in strings
 * The numbers are represented as arrays of characters #0..#9
 * The first character represents the least significant digit
 */

#define MAX_NUMBER_LENGTH 40
  // maximum number of digits of numbers stored during computation

void init_string(char *number) {
  // initialization to the zero by filling with zeroes
  int i;
  for (i=0; i<MAX_NUMBER_LENGTH; i++)
    number[i]=0;
  }  

void assign_string(char *number, long long value) {
  // assignment of an integer value to the array
  int i;
  for (i=0; i<MAX_NUMBER_LENGTH; i++) {
    number[i]=value%10;
    value/=10;
    }
  }

int non_zero_string(char *number) {
  // test if the array represents the zero
  // the function returns 1 if the represented number is non-zero
  // the function returns 0 otherwise
  int i;
  for (i=0; i<MAX_NUMBER_LENGTH; i++)
    if (number[i]) return 1;
  return 0;
  }

int compare_strings(char *number1, char *number2) {
  // comparison of two numbers	
  // the function returns -1 if number1 is smaller than number2,
  // the function returns  0 if they are equal, and
  // the function returns +1 if number1 is bigger than number2
  int i;
  for (i=MAX_NUMBER_LENGTH-1; i>=0; i--) {
    if (number1[i]<number2[i]) return -1; 
    if (number1[i]>number2[i]) return +1; 
    }
  return 0;  
  }

void print_string(char *number) {
  // printing of the number
  // the integer represented in the array is printed on the screen
  int i;
  for (i=MAX_NUMBER_LENGTH-1; i>=0; i--)
    if (number[i])
      break;
  if (i==-1) {
    printf("0");
    return;
    }
  for (; i>=0; i--)
    printf("%c", '0'+number[i]);
  }

void copy_string(char *number, char *result) {
  // copying one string to another
  int i;
  for (i=0; i<MAX_NUMBER_LENGTH; i++)
    result[i]=number[i];
  }

void add_strings(char *number1, char *number2, char *result) {
  // addition of two numbers in number1 and number2
  // the result is stored in result
  int i, carry, digit;
  for (i=0, carry=0; i<MAX_NUMBER_LENGTH; i++) {
    digit=number1[i]+number2[i]+carry;
    result[i]=digit%10;
    carry=digit/10;
    }
  if (carry) {
    printf("The numbers obtained during calculations cannot be stored in strings.\n");
    exit(0);
    }
  }

void sub_strings(char *number1, char *number2, char *result) {
  // subtraction of two numbers in number1 and number2
  // the result is stored in result
  if (compare_strings(number1, number2)==-1) {
    printf("Illegal call of sub_strings: number1 is smaller than number2.\n");
    exit(0);
    }
  int i, carry, digit;
  for (i=0, carry=0; i<MAX_NUMBER_LENGTH; i++) {
    digit=-carry+number1[i]-number2[i];
    if (digit<0) {
      carry=1;
      digit+=10;
      }
    else
      carry=0;
    result[i]=digit;
    }
  }

void mul_strings(char *number1, char *number2, char *result) {
  // multiplication of two numbers in number1 and number2
  // the result is stored in result
  int i, j, carry, digit;
  init_string(result);
  for (i=0; i<MAX_NUMBER_LENGTH; i++)
    for (j=0, carry=0; j<MAX_NUMBER_LENGTH; j++) {
      digit=number1[i]*number2[j]+carry;
      if (digit) {
        if (i+j>=MAX_NUMBER_LENGTH) {
          printf("The numbers obtained during calculations cannot be stored in strings.\n");
          exit(0);
	  }
	digit+=result[i+j];
        result[i+j]=digit%10;
        carry=digit/10;
        }
      }
  }

void double_string(char *number) {
  // multiplication of the number stored in the parameter by two
  // the result is stored where the original number is stored
  int i, carry, digit;
  for (i=0, carry=0; i<MAX_NUMBER_LENGTH; i++) {
    digit=number[i]*2+carry;
    number[i]=digit%10;
    carry=digit/10;
    }
  if (carry) {
    printf("The numbers obtained during calculations cannot be stored in strings.\n");
    exit(0);
    }
  }

int div_strings(char *number1, char *number2, char *result) {
  // division of two numbers in number1 and number2
  // the result is stored in result
  // the function returns 0 if there number1 is divisible by number2
  // the function returns 1 otherwise
  char aux_number[MAX_NUMBER_LENGTH];
  int i;
  init_string(result);
  if (!non_zero_string(number2)) {
    printf("Division by zero!\n");
    exit(0);
    }
  for (i=0; i<MAX_NUMBER_LENGTH; i++) {
    result[i]=1;
    mul_strings(number2, result, aux_number);
    result[i]=0;
    if (compare_strings(number1, aux_number)==-1) break;
    }
  for (i--; i>=0; i--) {
    while(1) {
      result[i]++;
      mul_strings(number2, result, aux_number);
      if (compare_strings(number1, aux_number)!=-1) continue;
      result[i]--;
      break;
      }
    }
  mul_strings(number2, result, aux_number);
  if (compare_strings(number1, aux_number)) return 1;
  return 0;
  }

void gcd_strings(char *number1, char *number2, char *result) {
  // this function returns the greatest common divisor of
  // the two numbers number1 and number2
  char aux_number1[MAX_NUMBER_LENGTH], aux_number2[MAX_NUMBER_LENGTH], aux_number3[MAX_NUMBER_LENGTH];
  // test whether number1 >= number2; if not swap them as parameters
  if (compare_strings(number1, number2)==-1) {
    gcd_strings(number2, number1, result);
    return;
    }
  // if number2 is zero, return number1
  if (!non_zero_string(number2)) {
    copy_string(number1, result);
    return;
    }
  // aux_number1 = number1 div number2
  div_strings(number1, number2, aux_number1);
  mul_strings(number2, aux_number1, aux_number2);
  // aux_number3 = number1 mod number2
  sub_strings(number1, aux_number2, aux_number3);
  // recursive call of the function
  gcd_strings(number2, aux_number3, result);
  }

/*
 * struct number - definition and routines for manipulation with this structure
 *
 * This structure is intended to store rational numbers represented as a fraction
 * of two integers using the previously defined procedure for manipulation
 * with long integer number
 */

struct number {
  // the data structure for storing rational numbers as fraction of integers
  // the nominator and the denominator are represented as arrays of #0..#9
  int sign;
    // 0 = plus, 1 = minus
    // if the number is zero, the sign should be equal to 0
  char nominator[MAX_NUMBER_LENGTH];
    // the nominator of the fraction
  char denominator[MAX_NUMBER_LENGTH];
    // the denominator of the fraction
  };

void init_number(struct number *number) {
  // initialization of the structure to be zero
  number->sign=0;
  init_string(number->nominator);
  init_string(number->denominator);
  number->denominator[0]=1;
  }

void print_number(struct number *number) {
  // printing the number stored in the structure
  if (!non_zero_string(number->nominator)) {
    // zero is printed without sign as a single digit	   
    printf("0");
    return;
    }
  // all non-zero numbers are printed with sign as a fraction
  printf("%c", number->sign?'-':'+');
  print_string(number->nominator);
  printf("/");
  print_string(number->denominator);
  }

void copy_number(struct number *number, struct number *result) {
  // copying the number from one structure to another
  result->sign=number->sign;
  copy_string(number->nominator, result->nominator);
  copy_string(number->denominator, result->denominator);
  }

void negative_number(struct number *number, struct number *result) {
  // copying the number from one structure to another with changing the sign
  result->sign=1-number->sign;
  if (!non_zero_string(number->nominator))
    result->sign=0;
  copy_string(number->nominator, result->nominator);
  copy_string(number->denominator, result->denominator);
  }

void simplify_number(struct number *number) {
  // this function divides both nominator and denominator by their gcd
  char gcd[MAX_NUMBER_LENGTH];
  char aux_number[MAX_NUMBER_LENGTH];
  // by default, the sign of 0 should be set to + (value 0)
  if (!non_zero_string(number->nominator))
    number->sign=0;
  // computing gcd
  gcd_strings(number->nominator, number->denominator, gcd);
  // dividing both nominator and denominator by their gcd
  div_strings(number->nominator, gcd, aux_number);
  copy_string(aux_number, number->nominator);
  div_strings(number->denominator, gcd, aux_number);
  copy_string(aux_number, number->denominator);
  }

void assign_number(struct number *number, long long nominator, long long denominator) {
  // initialization of the structure by a number equal to nominator / denominator	
  number->sign=nominator>=0?0:1;
  if (nominator<0) nominator=-nominator;
  if (denominator<=0) {
    printf("The parameter denominator should always be positive	when calling the function assign_number.\n");
    exit(0);
    }
  assign_string(number->nominator, nominator);
  assign_string(number->denominator, denominator);
  simplify_number(number);
  }

void add_numbers(struct number *number1, struct number *number2, struct number *result) {
  // addition of two numbers represented by the structures number1 and number2
  // the result is stored in the structure result
  char aux_number1[MAX_NUMBER_LENGTH], aux_number2[MAX_NUMBER_LENGTH];
  // first, the fraction are changed to have the same denominator
  // the appropriate multiples of original nominators are stored in aux_number1 and aux_number2
  mul_strings(number1->denominator, number2->denominator, result->denominator);
  mul_strings(number1->nominator, number2->denominator, aux_number1);
  mul_strings(number2->nominator, number1->denominator, aux_number2);
  // if the two fraction have the same sign, we simply add the nominators (and simplify the result)
  if (number1->sign==number2->sign) {
    add_strings(aux_number1, aux_number2, result->nominator);
    result->sign=number1->sign;
    simplify_number(result);
    return;
    }
  // if the fractions have different signs, we determine the sign of the result
  // by comparing the nominators of the two fractions, and we then determine
  // the nominator by subtracting the smaller of the numbers aux_number1 and
  // aux_number2 from the bigger one.
  if (compare_strings(aux_number1, aux_number2)==1) {
    sub_strings(aux_number1, aux_number2, result->nominator);
    result->sign=number1->sign;
    }
  else {
    sub_strings(aux_number2, aux_number1, result->nominator);
    result->sign=number2->sign;
    }
  // again, we simplify the result at the end
  simplify_number(result);
  }

void sub_numbers(struct number *number1, struct number *number2, struct number *result) {
  // subtraction of two numbers represented by the structures number1 and number2
  // the result is stored in the structure result
  struct number aux_number;
  // copy the number2 to aux_number, change its sign and add number1 and aux_number
  copy_number(number2, &aux_number);
  aux_number.sign=1-aux_number.sign;
  add_numbers(number1, &aux_number, result);
  }

void mul_numbers(struct number *number1, struct number *number2, struct number *result) {
  // multiplication of two numbers represented by the structures number1 and number2
  // the result is stored in the structure result
  result->sign=(number1->sign+number2->sign)%2;
  mul_strings(number1->nominator, number2->nominator, result->nominator);
  mul_strings(number1->denominator, number2->denominator, result->denominator);
  simplify_number(result);
  }

void div_numbers(struct number *number1, struct number *number2, struct number *result) {
  // division of two numbers represented by the structures number1 and number2
  // the result is stored in the structure result
  if (!non_zero_string(number2->nominator)) {
    // test whether number2 is non-zero	   
    printf("Division by zero!\n");
    exit(0);
    }
  // otherwise, determine the sign, the product and simplify the result
  result->sign=(number1->sign+number2->sign)%2;
  mul_strings(number1->nominator, number2->denominator, result->nominator);
  mul_strings(number1->denominator, number2->nominator, result->denominator);
  simplify_number(result);
  }

/*
 * Two auxiliary functions for manipulation with permutations
 */

int factorial(int n) {
  // this function returns the factorial of n
  int i, result;
  // the function should be called for n<=6 only
  if (n>6) {
    printf("This routine is not designed to be called with n bigger than 6.\n");
    exit(0);
    }
  for (i=1, result=1; i<=n; i++) result*=i;
  return result;
  }

void give_permutation(int n, int order, int *permutation) {
  // this function fills *permutation with a permutation of 0 .. n-1
  // the permutation is determined by its lexicographic order
  // n=3, order=0 -> 012
  // n=3, order=1 -> 021
  // n=3, order=2 -> 102
  // n=3, order=3 -> 120
  // n=3, order=4 -> 201
  // n=3, order=5 -> 210
  int i, j;
  // first, compute the relative order of each number among the remaining ones
  for (i=0; i<n; i++) {
    permutation[i]=order/factorial(n-i-1);
    order%=factorial(n-i-1);
    }
  // appropriately increase the numbers to get a permutation
  for (i=n-2; i>=0; i--)
    for (j=i+1; j<n; j++)
      if (permutation[i]<=permutation[j])
        permutation[j]++;
  }

/*
 * Routines for manipulating with flags and their linear combinations
 * These routines are intended only to verify our computations
 * There is no aim at general applicability of these routines
 *
 * given a sigma-flag, vertices corresponding to sigma are called labelled
 * other vertices are referred to as unlabelled ones
 */

// the next data structure is designed to store a single flag appearing
// in the linear combination representing an element of a flag algebra

struct flag {
  int edges;
    // bit mask representing the edges of the flag which determines it
  struct number coefficient;
    // coefficient of this flag in the combination
  };

#define index(p, q) ((p)>(q)?(p)*((p)-1)/2+(q):(q)*((q)-1)/2+(p))
  // this macro encodes unordered pairs of coordinates by non-negative integers
  // starting from 0 sorted first by the Manhattan norm and second lexicographically
  // (0, 0) -> 0, (0, 1) -> 1, (1, 1) -> 2, (0, 2) -> 3, (1, 2) -> 4, (2, 2) -> 5, (0, 3) -> 6, (1, 3) -> 7, etc.

int lex_minimum(int size, int size_sigma, int edges) {
  // this function returns the encoding of edges of
  // a given sigma-flag that is lexicographically minimal
  // Parameters: the size of the flag is size
  //             the size of sigma is size_sigma
  //             the bit mask encoding edges is edges
  int i, j1, j2;
  int minimum;
  int edges_after_permutation;
  int permutation[6];
  // we do not intend to use this routine for flags with seven or more vertices
  if (size>6) {
    printf("This routine is not designed to be called for flags with more than 6 vertices.\n");
    exit(0);
    }
  // for all permutation of vertices that fix the labelled vertices
  // we compute the corresponding bit mask representing the flag after
  // permuting the non-labelled vertices
  // the variable minimum stores the smallest bit mask found so far
  for (i=0, minimum=edges; i<factorial(size-size_sigma); i++) {
    give_permutation(size, i, permutation);
    edges_after_permutation=0;
    for (j1=0; j1<size; j1++)
      for (j2=j1+1; j2<size; j2++)
        if (edges&(1<<(index(j1, j2))))
	  edges_after_permutation|=1<<index(permutation[j1], permutation[j2]);
    if (edges_after_permutation<minimum)
      minimum=edges_after_permutation;
    }
  // and we return the result
  return minimum;
  }

int lex_minimal(int size, int edges) {
  // this function determines whether the encoding of edges of
  // a given flag that is lexicographically minimal
  // Parameters: the size of the flag is size
  //             the bit mask encoding edges is edges
  // Return value: 1 if the encoding is minimal, 0 otherwise
  int i, j1, j2;
  int edges_after_permutation;
  int permutation[6];
  int factorial_value=factorial(size);
  // we do not intend to use this routine for flags with seven or more vertices
  if (size>6) {
    printf("This routine is not designed to be called for flags with more than 6 vertices.\n");
    exit(0);
    }
  // for all permutation of vertices that fix the labelled vertices
  // we compute the corresponding bit mask representing the flag after
  // permuting the non-labelled vertices
  // the variable minimum stores the smallest bit mask found so far
  for (i=0; i<factorial_value; i++) {
    give_permutation(size, i, permutation);
    edges_after_permutation=0;
    for (j1=0; j1<size; j1++)
      for (j2=j1+1; j2<size; j2++)
        if (edges&(1<<(index(j1, j2))))
	  edges_after_permutation|=1<<index(permutation[j1], permutation[j2]);
    // if an encoding that is lexicographically smaller is found, return 0
    if (edges_after_permutation<edges) return 0;
    }
  // if no lexicographically smaller encoding is found, return 1 
  return 1;
  }

int triangle_free(int size, int edges) {
  // this function determines whether the encoding of edges of
  // a given sigma-flag that is triangle-free
  // Parameters: the size of the flag is size
  //             the bit mask encoding edges is edges
  // Return value: 1 if the encoding is triangle-free, 0 otherwise
  int i,j,k;
  // browse through all triples and check whether they induce a triangle
  for (i=0; i<size; i++)
    for (j=i+1; j<size; j++)
      for (k=j+1; k<size; k++)
        if ((edges&(1<<index(i,j)))&&
            (edges&(1<<index(i,k)))&&
            (edges&(1<<index(j,k))))
	  return 0;
  return 1;
  }

/*
 * struct flag_combination - data structure for storing elements of a flag algebra
 *
 * elements will be represented as linear combinations of sigma-flags of the same size
 *
 * routines for manipulation with this data structure follows
 */

struct flag_combination {
  int size;  
    // the size of the flags appearing in the combination, i.e., the number of its vertices
  int size_sigma;
    // the size of sigma
  int length;
    // the number of terms appearing in the combination
  struct flag *entries;  
    // flags forming the combination with coefficients
    // this array has size equal to length
  };

void simplify_combination(struct flag_combination *combination) {
  // the purpose of this routine is to identify entries of the linear combination
  // corresponding to the same flag, group them and sum the coefficients
  int i, j;
  struct flag aux_flag;
  struct number aux_number;
  // first, replace the bit mask of each flag by the lexicographically minimal one
  for (i=0; i<combination->length; i++)
    combination->entries[i].edges=lex_minimum(combination->size, combination->size_sigma, combination->entries[i].edges);
  // next, sort the flags based on the bit mask
  // direct sort is used
  for (i=0; i<combination->length; i++)
    for (j=i+1; j<combination->length; j++) 
      if (combination->entries[i].edges>combination->entries[j].edges) {
        aux_flag=combination->entries[i];
        combination->entries[i]=combination->entries[j];
        combination->entries[j]=aux_flag;
        }
  // finally, sum the entries of the same flags together
  for (i=0, j=0; j<combination->length; j++) {
    // i is the index of the position where the next flag should be stored
    // j is the index of the position where the next flag to be processed is stored
    aux_flag=combination->entries[j];
    for (; (j+1<combination->length)&&(aux_flag.edges==combination->entries[j+1].edges); j++) {
      // as long as the flags agree sum the coefficient to the variable aux_flag	     
      add_numbers(&aux_flag.coefficient, &combination->entries[j+1].coefficient, &aux_number);
      copy_number(&aux_number, &aux_flag.coefficient);
      }
    // if the resulting sum is non-zero, stored the flag aux_flag in the array
    if (non_zero_string(aux_flag.coefficient.nominator))
      combination->entries[i++]=aux_flag;
    }
  // the last step is to shorten the array to the current length
  combination->length=i;
  combination->entries=realloc(combination->entries, combination->length*sizeof(struct flag));
  }

void print_combination(struct flag_combination *combination) {
  // this routines prints an element of a flag algebra
  //
  // the element is printed as a linear combination of edges of sigma-flags
  // preceded by coefficients written as fractions
  //
  // the combination is followed by the size of sigma and
  // the size of the flags appearing in it
  int i, i1, i2;
  int first_to_print;
  // first, simplify the combination
  simplify_combination(combination);
  if (combination->length) {
    // if the combination is non-zero, print the terms in a for-cycle
    for (i=0; i<combination->length; i++) {
      print_number(&combination->entries[i].coefficient);
      printf("*{");
      for (i1=0, first_to_print=1; i1<combination->size; i1++)
        for (i2=i1+1; i2<combination->size; i2++)
	  if (combination->entries[i].edges&(1<<index(i1, i2))) {
	    if (first_to_print)
	      first_to_print=0;
	    else
	      printf(" ");
	    printf("%d%d", i1+1, i2+1);
	    }
      printf("}");
      }
    }
  else
    // if the combination is zero, print a single zero
    printf("0");
  // at the end, print the size of sigma and the size of the flags
  printf(" [%d/%d]", combination->size_sigma, combination->size);
  }

void product_combination(struct flag_combination *combination1, struct flag_combination *combination2, struct flag_combination *result) {
  // this routine determines the product of two elements of a flag algebra
  // the elements are given as linear combinations of flags of the same size
  //
  // important assumptions:
  //   the routine does not check whether the labelled vertices induce isomorphic graphs
  //   the routine is designed only for products of combinations of flags with a single unlabelled vertex
  int i1, i2, j;
  // checking whether the basic parameters of the combination of flags
  // fall into the range we expect
  if ((combination1->size!=combination1->size_sigma+1)||
      (combination2->size!=combination1->size_sigma+1)||
      (combination1->size>6)||
      (combination1->size_sigma!=combination2->size_sigma)) {
    printf("The routine product_combination has been called with parameters that it has not been designed for.\n");
    exit(0);
    }
  // determining the basic parameters of the product  
  result->size=combination1->size_sigma+2;
  result->size_sigma=combination1->size_sigma;
  // first, we compute the product of each element of one combination
  // with each element of the other
  result->length=2*combination1->length*combination2->length;
  result->entries=malloc(result->length*sizeof(struct flag));
  // two for-cycles ranging through elements of both combinations
  for (i1=0; i1<combination1->length; i1++)
    for (i2=0; i2<combination2->length; i2++) {
      // multiplying the coefficients
      mul_numbers(&combination1->entries[i1].coefficient, &combination2->entries[i2].coefficient, &result->entries[i1*combination2->length*2+i2*2+0].coefficient);
      // computing the product flag given by including a non-edge between the two unlabelled vertices
      result->entries[i1*combination2->length*2+i2*2+0].edges=combination1->entries[i1].edges;
      for (j=0; j<result->size_sigma; j++)
        if (combination2->entries[i2].edges&(1<<index(j, result->size_sigma)))
          result->entries[i1*combination2->length*2+i2*2+0].edges|=1<<index(j, result->size_sigma+1);
      // multiplying the coefficient by two in case the two flags can be interchanged
      if (combination1->entries[i1].edges!=combination2->entries[i2].edges)
        double_string(result->entries[i1*combination2->length*2+i2*2+0].coefficient.denominator);
      // computing the product flag given by including an edge between the two unlabelled vertices
      // this flag differs from the previous one only by the edge between the two unlabelled vertices
      result->entries[i1*combination2->length*2+i2*2+1].edges=result->entries[i1*combination2->length*2+i2*2+0].edges;
      result->entries[i1*combination2->length*2+i2*2+1].edges|=1<<index(result->size_sigma, result->size_sigma+1);	
      // the coefficient is the same in both cases
      copy_number(&result->entries[i1*combination2->length*2+i2*2+0].coefficient, &result->entries[i1*combination2->length*2+i2*2+1].coefficient);
      // if the resulting flag has a triangle, reset the coefficient to zero!
      for (j=0; j<result->size_sigma; j++)
        if ((combination1->entries[i1].edges&(1<<index(j,result->size_sigma)))&&
            (combination2->entries[i2].edges&(1<<index(j,result->size_sigma))))
	 assign_number(&result->entries[i1*combination2->length*2+i2*2+1].coefficient, 0, 1);   
      }
  }

void add_combination(struct flag_combination *combination, struct flag_combination *combination_to_add) {
  // this routine includes the second parameter in the combination given by the first parameter,
  // i.e., the element of a flag algebra given by the second parameter is added to the element
  // represented by the first parameter of this routine
  //
  // important: there is no check whether the flags appearing in the two combinations have
  //            the same sizes or the same number of labelled vertices
  int i;
  // first, reallocate memory to fit a longer array
  combination->entries=realloc(combination->entries, (combination->length+combination_to_add->length)*sizeof(struct flag));
  // next, copy each term of the second combination to new positions of the first one
  for (i=0; i<combination_to_add->length; i++) {
    combination->entries[combination->length+i].edges=combination_to_add->entries[i].edges;
    copy_number(&combination_to_add->entries[i].coefficient, &combination->entries[combination->length+i].coefficient);
    }
  // increase the length of the linear combination representing the first element  
  combination->length+=combination_to_add->length;  
  }

void sub_combination(struct flag_combination *combination, struct flag_combination *combination_to_subtract) {
  // this routine includes the negative of the second parameter in the combination given by the first parameter,
  // i.e., the element of a flag algebra given by the second parameter is subtracted from the element
  // represented by the first parameter of this routine
  //
  // important: there is no check whether the flags appearing in the two combinations have
  //            the same sizes or the same number of labelled vertices
  int i;
  // first, reallocate memory to fit a longer array
  combination->entries=realloc(combination->entries, (combination->length+combination_to_subtract->length)*sizeof(struct flag));
  // next, copy each term of the second combination to new positions of the first one
  for (i=0; i<combination_to_subtract->length; i++) {
    combination->entries[combination->length+i].edges=combination_to_subtract->entries[i].edges;
    negative_number(&combination_to_subtract->entries[i].coefficient, &combination->entries[combination->length+i].coefficient);
    }
  // increase the length of the linear combination representing the first element  
  combination->length+=combination_to_subtract->length;  
  }

void mul_combination(struct flag_combination *combination, struct number *number) {
  // this routine multiplies the element of a flag algebra with a given number
  int i;
  struct number aux_number;
  // loop through all the entries and multiply their coefficients
  for (i=0; i<combination->length; i++) {
    mul_numbers(&combination->entries[i].coefficient, number, &aux_number);
    copy_number(&aux_number, &combination->entries[i].coefficient);
    }
  }

void free_combination(struct flag_combination *combination) {
  // this routine frees the memory occupied by the data structure representing
  // an element of a flag algebra
  combination->length=0;
  free(combination->entries);
  combination->entries=NULL;
  }

/*
 * More specialized routines for manipulations with elements of flag algebras
 */

void multiply(int size, struct number *matrix, struct flag_combination *vector, struct flag_combination *result, char *description) {
  // this routine computes the bilinear form given by the matrix matrix
  // the bilinear form operates on vectors of elements of flag algebra of dimension size
  // the vector of the elements of the flag algebra is given in the parameter vector
  // the considered flag algebra is a sigma-algebra for sigma of size three
  // the elements of the algebra are expressed as combinations of four-vertex flags
  // the resulting value is expressed as a combination of five-vertex flags
  // the result is stored in result
  // the parameter description is used to pass the name of the form
  //
  // auxuliary variables used in the routine
  struct flag_combination aux_combination;
  int i1, i2, j;
  // initiate the fields of the struct result
  result->size=5;
  result->size_sigma=3;
  result->length=0;
  result->entries=NULL;
  // check that the vector consists of elements of a flag algebra with expected parameters
  // if not, stop
  if ((vector->size!=4)||(vector->size_sigma!=3)) {
    printf("The routine multiply has been called with parameters it might not be working for.\n");
    exit(0);
    }
  // the following two for-cycles browse through all entries of the matrix  
  // the index i1 is the row index, i2 is the column index
  for (i1=0; i1<size; i1++) for (i2=0; i2<size; i2++) {
    // during computation, we also print some information
    // first, the indices of the coordinates of the vector we now multiply
    printf("Computing entry [%d, %d] of %s\n  ", i1+1, i2+1, description);
    // the resulting element of the flag algebra
    product_combination(vector+i1, vector+i2, &aux_combination);
    print_combination(&aux_combination);
    printf("\n  ");
    // and the entry of the matrix which is used to multiply this element
    printf("multiplied by ");
    print_number(&matrix[i1*size+i2]);
    printf("\n");
    // then add the product to the struct representing the resulting element
    // as terms at the end of the sum representing the resulting element
    result->entries=realloc(result->entries, (result->length+aux_combination.length)*sizeof(struct flag));
    for (j=0; j<aux_combination.length; j++) {
      result->entries[result->length+j].edges=aux_combination.entries[j].edges;
      mul_numbers(&aux_combination.entries[j].coefficient, &matrix[i1*size+i2], &result->entries[result->length+j].coefficient);
      }
    result->length+=aux_combination.length;  
    // free memory not needed anymore
    free_combination(&aux_combination);
    // simplify the intermediate result
    simplify_combination(result);
    }
  printf("\n");  
  }

void average_flag_5_3(struct flag *flag, struct flag *result) {
  // this routine applies the downwards operator to a single flag
  // the routine works only for five-vertex sigma-flags where sigma is of size three
  //
  // auxiliary variables
  int i, j, k, counter, edges;
  struct number aux_number;
  // an array for storing a permutation of five elements
  int perm[5];
  // the next cycle browse through for all permutations of five elements
  // the index k determines the order of the permutation
  // the variable counter stores for how many of these permutations the mapping
  // given by the first four elements induces a flag isomorphicto sigma
  for (k=0, counter=0; k<factorial(5); k++) {
    // first, we get the k-th permutation and store it in perm
    give_permutation(5, k, perm);
    // the variable edges stores a bit mask of edges between vertices
    // after the permutation in perm is applied to the vertices
    edges=0;
    for (i=0; i<5; i++) for (j=i+1; j<5; j++)
      if (flag->edges&(1<<index(i, j)))
        edges|=1<<index(perm[i], perm[j]);
    // we check whether the bitmasks corresponding to the sigma-flag given
    // by the parameter and the sigma-flag given by the permutation are the same
    // if so, increase counter
    if (lex_minimum(5, 3, flag->edges)==lex_minimum(5, 3, edges))
      counter++;	
    }
  // assign to aux_number the coefficient that is applied by the downward operator
  assign_number(&aux_number, counter, factorial(5));
  // multiply the original coefficient by this one
  mul_numbers(&flag->coefficient, &aux_number, &result->coefficient);
  // the bitmask stays the same
  result->edges=flag->edges;
  }

void average_combination(struct flag_combination *sigma_combination, struct flag_combination *combination) {
  // this routine applies the downwards operator to an element of a flag algebra
  // the routine works only for sigma-algebra with sigma of size three
  // the routine works only for elements expressed as combinations of five-vertex flags
  int i;
  // first, check whether the parameters are feasible
  if ((sigma_combination->size!=5)||
      (sigma_combination->size_sigma!=3)) {
    printf("The routine average_combination has been called with parameters it might not be working for.\n");
    exit(0);
    }  
  // if so, initiate the struct storing the resulting combination  
  combination->size=sigma_combination->size;
  combination->size_sigma=0;
  combination->length=sigma_combination->length;
  combination->entries=malloc(combination->length*sizeof(struct flag));
  // for each entry of the given combination, apply the downward routine for flags
  for (i=0; i<combination->length; i++)
    average_flag_5_3(&sigma_combination->entries[i], &combination->entries[i]);
  // finally, simplify the result  
  simplify_combination(combination);
  }

/*
 * Two routines for printing mathematical structures that appear in our verification
 */

void print_vector(char *description, int size, struct flag_combination *combinations) {
  // this routine prints a vector (as an array) of elements of a flag algebra
  // the first parameter determines introductory text to be printed before the vector
  // the second parameter determines the number of coordinates
  // the third parameter is the array storing the vector
  int i;
  // print the introductory text
  printf("%s=", description);
  for (i=0; i<size; i++) {
    // browse through all entries and print them	  
    printf("%s", i?" , ":"( ");
    print_combination(&combinations[i]);
    }
  printf(" )\n\n");  
  }

void print_matrix(char *description, int size, struct number *matrix) {
  // this routine prints a square matrix of rational numbers
  // the first parameter determines introductory text to be printed before the matrix
  // the second parameter determines the order of the matrix
  // the third parameter is the array storing the matrix
  //   the matrix is stored as a one-dimensional array, the first row first, then
  //   the second row, then the third row, etc.
  int i, j;
  for (i=0; i<size; i++) {
    if (i)
      printf("      ");
    else
      printf("%s=", description);
    printf("( ");
    for (j=0; j<size; j++) {
      if (j) printf(" , ");
      print_number(&matrix[i*size+j]);
      }
    printf(" )\n");
    }
  printf("\n");  
  }

/*
 * The part of our program solely verifying our computation starts here
 *
 * The following routines compute elements of flag algebras appearing in our manuscript
 */

void assign_F_sigma_V(int sigma, int Vmask, struct flag_combination *combination) {
  // this function computes the flag F^sigma_V (see the paper for the definition)
  // the index of sigma is determined by the first parameter (value 0, 1 or 2)
  // the value of V is given as a bit mask (value between 0 and 7) by the second parameter
  // the flag F^sigma_V is assigned to the last parameter
  int i;
  // initiliaze the size of the elements of the flag, number of labelled vertices, etc.
  combination->size=4;
  combination->size_sigma=3;
  combination->length=1;
  combination->entries=malloc(sizeof(struct flag));
  assign_number(&combination->entries[0].coefficient, 1, 1);
  // set the edges among the three labelled vertices
  switch(sigma) {
    case 0:
      combination->entries[0].edges=0;
      break;
    case 1:
      combination->entries[0].edges=(1<<index(0, 1));
      break;
    case 2:
      combination->entries[0].edges=(1<<index(0, 2))|(1<<index(1, 2));
      break;
    default:
      printf("Incorrect value of sigma.\n");
      exit(0);
    }
  // based on the bitmask Vmask determine the edges between the non-labelled vertex and
  // the three labelled vertices of the flag
  for (i=0; i<3; i++)
    if (Vmask&(1<<i))
      combination->entries[0].edges|=1<<index(i, 3);
  }

void assign_f_sigma_j(int sigma, int j, struct flag_combination *combination) {
  // this function computes the flag f^sigma_j (see the paper for the definition)
  // the index of sigma is determined by the first parameter (value 0, 1 or 2)
  // the value of j is an integer between 0 and 3
  // the flag f^sigma_j is assigned to the last parameter
  struct flag_combination aux_combination;
  combination->size=4;
  combination->size_sigma=3;
  // branch based on the value of sigma (between 0 and 2)
  switch(sigma) {
    case 0:
      switch(j) {
      case 0:
         // there is only one independent set of size 0 in sigma_0
         combination->length=1;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 0, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 1:
         // there are three independent sets of size 1 in sigma_0
         combination->length=3;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 2, &aux_combination);
	 combination->entries[1]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 4, &aux_combination);
	 combination->entries[2]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 2:
         // there are three independent sets of size 2 in sigma_0
         combination->length=3;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1|2, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 1|4, &aux_combination);
	 combination->entries[1]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 2|4, &aux_combination);
	 combination->entries[2]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 3:
         // there is only one independent set of size 3 in sigma_0
         combination->length=1;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1|2|4, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      default:
        printf("Incorrect value of j.\n");
        exit(0);
        }
      break;
    case 1:  
      switch(j) {
      case 0:
         // there is only one independent set of size 0 in sigma_1
         combination->length=1;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 0, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 1:
         // there are three independent sets of size 1 in sigma_1
         combination->length=3;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 2, &aux_combination);
	 combination->entries[1]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 4, &aux_combination);
	 combination->entries[2]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 2:
         // there are two independent sets of size 2 in sigma_1
         combination->length=2;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1|4, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 2|4, &aux_combination);
	 combination->entries[1]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      default:
        printf("Incorrect value of j.\n");
        exit(0);
        }
      break;
    case 2:  
      switch(j) {
      case 0:
         // there is only one independent set of size 0 in sigma_2
         combination->length=1;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 0, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 1:
         // there are three independent sets of size 1 in sigma_2
         combination->length=3;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 2, &aux_combination);
	 combination->entries[1]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 assign_F_sigma_V(sigma, 4, &aux_combination);
	 combination->entries[2]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      case 2:
         // there is only one independent set of size 2 in sigma_2
         combination->length=1;
	 combination->entries=malloc(combination->length*sizeof(struct flag));
	 assign_F_sigma_V(sigma, 1|2, &aux_combination);
	 combination->entries[0]=aux_combination.entries[0];
         free_combination(&aux_combination);
	 break;
      default:
        printf("Incorrect value of j.\n");
        exit(0);
        }
      break;
    default:
      printf("Incorrect value of sigma.\n");
      exit(0);
    }
  }

void assign_unit(struct flag_combination *combination) {
  // this routines computes the element of the flag algebra
  // equal to the unit and expresses it as a sum of flags
  // with five vertices (which contains all such flags and
  // all with unit coefficients)
  int i, k;
  // the size of flags in the combination is five
  combination->size=5;
  // there are no labelled vertices
  combination->size_sigma=0;
  combination->length=0;
  // first, compute the number of non-isomorphic flags
  // with five vertices (and no labelled vertices)
  for (k=0; k<(1<<10); k++) {
    // browse through all bitmasks that can represent edges
    if (triangle_free(5, k)&&lex_minimal(5, k)) combination->length++;
      // for each edge bitmask that is lexicographically
      // minimal and triangle-free, increase the counter by one
    }
  // allocate memory
  combination->entries=malloc(combination->length*sizeof(struct flag));
  // 
  for (k=0, i=0; k<(1<<10); k++) {
    // browse through all bitmasks that can represent edges
    if (!triangle_free(5, k)) continue;
    if (!lex_minimal(5, k)) continue;
    // if the bitmask is not triangle-free or lexicographically minimal, then continue
    // otherwise, include it in the combination with unit coefficient
    assign_number(&combination->entries[i].coefficient, 1, 1);
    combination->entries[i].edges=k;
    i++;
    }
  }

void assign_C_5(struct flag_combination *combination) {
  // this routine computes the element C_5 of the flag algebra
  //
  // the size of flags in the combination is five
  combination->size=5;
  // there are no labelled vertices
  combination->size_sigma=0;
  combination->length=1;
  // allocate memory
  combination->entries=malloc(combination->length*sizeof(struct flag));
  // set the edge bit mask
  combination->entries[0].edges=(1<<index(0,1))|(1<<index(1,2))|(1<<index(2,3))|(1<<index(3,4))|(1<<index(4,0));
  // the coefficient should be one
  assign_number(&combination->entries[0].coefficient,1,1);
  }

void assign_C_5_minus(struct flag_combination *combination) {
  // this routine computes the element C_5^- of the flag algebra
  //
  // the size of flags in the combination is five
  combination->size=5;
  // there are no labelled vertices
  combination->size_sigma=0;
  combination->length=1;
  // allocate memory
  combination->entries=malloc(combination->length*sizeof(struct flag));
  // set the edge bit mask
  combination->entries[0].edges=(1<<index(0,1))|(1<<index(1,2))|(1<<index(2,3));
  // the coefficient should be one
  assign_number(&combination->entries[0].coefficient,1,1);
  }

void assign_M_4(struct flag_combination *combination) {
  // this routine computes the element M_4 of the flag algebra and
  // it expresses it as a combination of 5-vertex flags
  //
  // first compute 5! and store in an auxiliary variable
  int factorial_value=factorial(5);
  // auxiliary array to store permutation of 0..4
  int permutation[5];
  // other auxiliary variables
  int i, k, counter;
  // computing the unit element of the flag algebra (the combination of
  // all five-vertex flags with unit coefficients)
  assign_unit(combination);
  // for each five-vertex flag, we compute its coefficient in M_4
  for (k=0; k<combination->length; k++) {
    // we test all permutations of 0..4 whether they form a isomorphism from M_4
    for (i=0, counter=0; i<factorial_value; i++) {
      // get the i-th permutation of 0..4
      give_permutation(5, i, permutation);
      // test whether the permutation determines a isomorphism
      // test the presence of the two matching edges
      if (!(combination->entries[k].edges&(1<<(index(permutation[0], permutation[1]))))) continue;
      if (!(combination->entries[k].edges&(1<<(index(permutation[2], permutation[3]))))) continue;
      // test that they are induced
      if (!(combination->entries[k].edges&(1<<(index(permutation[0], permutation[2]))))) continue;
      if (!(combination->entries[k].edges&(1<<(index(permutation[0], permutation[3]))))) continue;
      if (!(combination->entries[k].edges&(1<<(index(permutation[1], permutation[2]))))) continue;
      if (!(combination->entries[k].edges&(1<<(index(permutation[1], permutation[3]))))) continue;
      // if so, increase the counter
      counter++;
      }
    // change the coefficient at W_5
    assign_number(&combination->entries[k].coefficient, counter, factorial_value);
    }
  }

void assign_rho_times_not_rho(struct flag_combination *combination, long long coefficient_rho, long long coefficient_not_rho) {
  // this routine computes the element (A*rho+B*not_rho)^2 of the flag algebra and
  // it expresses it as a combination of 5-vertex flags
  //   where A is the value of coefficient_rho
  //         B is the value of coefficient_not_rho
  //         rho is the two-vertex graph containing an edge
  //         not_rho is the two-vertex graph not containing an edge
  //
  // first compute 5! and store in an auxiliary variable
  int factorial_value=factorial(5);
  // auxiliary array to store permutation of 0..4
  int permutation[5];
  // other auxiliary variables
  int i, k, counter;
  // computing the unit element of the flag algebra (the combination of
  // all five-vertex flags with unit coefficients)
  assign_unit(combination);
  // for each five-vertex flag, we compute its coefficient
  for (k=0; k<combination->length; k++) {
    // we test all permutations of 0..4 whether they contibute towards the final coefficient
    for (i=0, counter=0; i<factorial_value; i++) {
      // get the i-th permutation of 0..4
      give_permutation(5, i, permutation);
      // test the presence of the edges/non-edges
      if (((combination->entries[k].edges&(1<<(index(permutation[0], permutation[1])))))&&
          ((combination->entries[k].edges&(1<<(index(permutation[2], permutation[3]))))))
        counter+=coefficient_rho*coefficient_rho;
      if (((combination->entries[k].edges&(1<<(index(permutation[0], permutation[1])))))&&
          (!(combination->entries[k].edges&(1<<(index(permutation[2], permutation[3]))))))
        counter+=coefficient_rho*coefficient_not_rho;
      if ((!(combination->entries[k].edges&(1<<(index(permutation[0], permutation[1])))))&&
          ((combination->entries[k].edges&(1<<(index(permutation[2], permutation[3]))))))
        counter+=coefficient_not_rho*coefficient_rho;
      if ((!(combination->entries[k].edges&(1<<(index(permutation[0], permutation[1])))))&&
          (!(combination->entries[k].edges&(1<<(index(permutation[2], permutation[3]))))))
        counter+=coefficient_not_rho*coefficient_not_rho;
      }
    // change the coefficient at W_5
    assign_number(&combination->entries[k].coefficient, counter, factorial_value);
    }
  }

/*
 * The following routines compute the vectors and matrices appear in our manuscript
 * These vectors and matrices are stored in the following variables
 */

// variables to store the vectors g_0^+, g_1^+, g_2^+ and g_1^-
struct flag_combination g0_plus[2];
struct flag_combination g1_plus[3];
struct flag_combination g2_plus[2];
struct flag_combination g1_minus[2];

// variables to store the matrices M_0^+, M_1^+, M_2^+ and M_1^-
struct number M0_plus[2*2];
struct number M1_plus[3*3];
struct number M2_plus[2*2];
struct number M1_minus[2*2];

// predefined arrays storing the entries of the matrices M_0^+, M_1^+, M_2^+ and M_1^-

long M0_plus_entries[2][2]={{ 9760,  2252},
                            { 2252,   592}};
			      
long M1_plus_entries[3][3]={{ 13900,   -671, -12807},
                            {  -671,  31334, -51136},
			    {-12807, -51136,  98157}};
			      
long M2_plus_entries[2][2]={{ 22708,-40788},
                            {-40788, 78132}};
			      
long M1_minus_entries[2][2]={{   1416,  -16452},
                             { -16452,  256488}};

void initialize(void) {
  // this routine initializes variables for storing the vectors and matrices
  // appearing in our manuscript with their values
  
  int i, j;
  struct flag_combination aux_combination;

  printf("Initialization of vectors and matrices started...\n\n");

  // we assign each of the variables for the vectors g_0^+, g_1^+, g_2^+ and
  // g_1^- its content and print it
  
  // the vector g_0^+

  assign_f_sigma_j(0, 1, &g0_plus[0]);
  assign_f_sigma_j(0, 2, &aux_combination);
  sub_combination(&g0_plus[0], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g0_plus[0]);

  assign_f_sigma_j(0, 1, &g0_plus[1]);
  assign_f_sigma_j(0, 0, &aux_combination);
  sub_combination(&g0_plus[1], &aux_combination);
  sub_combination(&g0_plus[1], &aux_combination);
  free_combination(&aux_combination);
  assign_f_sigma_j(0, 3, &aux_combination);
  add_combination(&g0_plus[1], &aux_combination);
  add_combination(&g0_plus[1], &aux_combination);
  add_combination(&g0_plus[1], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g0_plus[1]);

  print_vector("g_0^+", 2, g0_plus);
  
  // the vector g_1^+

  assign_f_sigma_j(1, 0, &g1_plus[0]);
  assign_f_sigma_j(1, 0, &aux_combination);
  add_combination(&g1_plus[0], &aux_combination);
  free_combination(&aux_combination);
  assign_f_sigma_j(1, 1, &aux_combination);
  sub_combination(&g1_plus[0], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g1_plus[0]);

  assign_f_sigma_j(1, 1, &g1_plus[1]);
  assign_f_sigma_j(1, 2, &aux_combination);
  sub_combination(&g1_plus[1], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g1_plus[1]);

  assign_F_sigma_V(1, 4, &g1_plus[2]);

  print_vector("g_1^+", 3, g1_plus);

  // the vector g_2^+

  assign_f_sigma_j(2, 0, &g2_plus[0]);
  assign_f_sigma_j(2, 0, &aux_combination);
  add_combination(&g2_plus[0], &aux_combination);
  add_combination(&g2_plus[0], &aux_combination);
  add_combination(&g2_plus[0], &aux_combination);
  add_combination(&g2_plus[0], &aux_combination);
  add_combination(&g2_plus[0], &aux_combination);
  free_combination(&aux_combination);
  assign_f_sigma_j(2, 1, &aux_combination);
  add_combination(&g2_plus[0], &aux_combination);
  free_combination(&aux_combination);
  assign_f_sigma_j(2, 2, &aux_combination);
  sub_combination(&g2_plus[0], &aux_combination);
  sub_combination(&g2_plus[0], &aux_combination);
  sub_combination(&g2_plus[0], &aux_combination);
  sub_combination(&g2_plus[0], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g2_plus[0]);

  assign_f_sigma_j(2, 0, &g2_plus[1]);
  assign_f_sigma_j(2, 0, &aux_combination);
  add_combination(&g2_plus[1], &aux_combination);
  free_combination(&aux_combination);
  assign_f_sigma_j(2, 2, &aux_combination);
  sub_combination(&g2_plus[1], &aux_combination);
  sub_combination(&g2_plus[1], &aux_combination);
  free_combination(&aux_combination);
  assign_F_sigma_V(2, 4, &aux_combination);
  add_combination(&g2_plus[1], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g2_plus[1]);

  print_vector("g_2^+", 2, g2_plus);

  // the vector g_1^-

  assign_F_sigma_V(1, 1, &g1_minus[0]);
  assign_F_sigma_V(1, 2, &aux_combination);
  sub_combination(&g1_minus[0], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g1_minus[0]);

  assign_F_sigma_V(1, 2|4, &g1_minus[1]);
  assign_F_sigma_V(1, 1|4, &aux_combination);
  sub_combination(&g1_minus[1], &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&g1_minus[1]);

  print_vector("g_1^-", 2, g1_minus);

  // we assign each of the variables for the matrices M_0^+, M_1^+, M_2^+ and
  // M_1^- its content and print it
  
  // the matrix M_0^+
  for (i=0; i<2; i++)
    for (j=0; j<2; j++)
      assign_number(&M0_plus[i*2+j], M0_plus_entries[i][j], 1);
  print_matrix("M_0^+", 2, M0_plus);

  // the matrix M_1^+
  for (i=0; i<3; i++)
    for (j=0; j<3; j++)
      assign_number(&M1_plus[i*3+j], M1_plus_entries[i][j], 1);
  print_matrix("M_1^+", 3, M1_plus);

  // the matrix M_2^+
  for (i=0; i<2; i++)
    for (j=0; j<2; j++)
      assign_number(&M2_plus[i*2+j], M2_plus_entries[i][j], 1);
  print_matrix("M_2^+", 2, M2_plus);

  // the matrix M_1^-
  for (i=0; i<2; i++)
    for (j=0; j<2; j++)
      assign_number(&M1_minus[i*2+j], M1_minus_entries[i][j], 1);
  print_matrix("M_1^-", 2, M1_minus);

  }

void verify(void) {
  // this routine verifies the equality (9) in our manuscript
  // variables for storing the elements obtained by application of positive semidefinite forms
  struct flag_combination product_sigma_0_plus;
  struct flag_combination product_sigma_1_plus;
  struct flag_combination product_sigma_2_plus;
  struct flag_combination product_sigma_1_minus;
  struct flag_combination product_last;
  // variables for storing the the terms of the sum
  struct flag_combination term_C_5;
  struct flag_combination term_M_4;
  struct flag_combination term_C_5_minus;
  struct flag_combination term_sigma_0_plus;
  struct flag_combination term_sigma_1_plus;
  struct flag_combination term_sigma_2_plus;
  struct flag_combination term_product_rho_not_rho;
  struct flag_combination term_sigma_1_minus;
  struct flag_combination term_last;
  // the variable to store the sum of the terms
  struct flag_combination main_sum;
  struct flag_combination right_hand_side;
  // auxiliary variables
  struct number aux_number;
  struct flag_combination combination_last;
  struct flag_combination aux_combination;

  // we now compute the first term
  assign_number(&aux_number, 62500, 1);
  assign_C_5(&term_C_5);
  mul_combination(&term_C_5, &aux_number);
  printf("62500*C_5 = ");
  print_combination(&term_C_5);
  printf("\n\n");

  // we next compute the seocnd term
  assign_number(&aux_number, 1097, 12);
  assign_M_4(&term_M_4);
  mul_combination(&term_M_4, &aux_number);
  printf("1097/12*M_4 = ");
  print_combination(&term_M_4);
  printf("\n\n");

  // ... and the third term
  assign_number(&aux_number, 68, 3);
  assign_C_5_minus(&term_C_5_minus);
  mul_combination(&term_C_5_minus, &aux_number);
  printf("68/3*C_5^- = ");
  print_combination(&term_C_5_minus);
  printf("\n\n");

  // next we compute the positive forms

  // [Q_0^+(g_0^+)]_0
  multiply(2, M0_plus, g0_plus, &product_sigma_0_plus, "Q_0^+(g_0^+)");
  printf("Q_0^+(g_0^+) = ");
  print_combination(&product_sigma_0_plus);
  printf("\n\n");
  average_combination(&product_sigma_0_plus, &term_sigma_0_plus);
  printf("[Q_0^+(g_0^+)]_0 = ");
  print_combination(&term_sigma_0_plus);
  printf("\n\n");

  // [Q_1^+(g_1^+)]_1
  multiply(3, M1_plus, g1_plus, &product_sigma_1_plus, "Q_1^+(g_1^+)");
  printf("Q_1^+(g_1^+) = ");
  print_combination(&product_sigma_1_plus);
  printf("\n\n");
  average_combination(&product_sigma_1_plus, &term_sigma_1_plus);
  printf("[Q_1^+(g_1^+)]_1 = ");
  print_combination(&term_sigma_1_plus);
  printf("\n\n");

  // [Q_2^+(g_2^+)]_2
  multiply(2, M2_plus, g2_plus, &product_sigma_2_plus, "Q_2^+(g_2^+)");
  printf("Q_2^+(g_2^+) = ");
  print_combination(&product_sigma_2_plus);
  printf("\n\n");
  average_combination(&product_sigma_2_plus, &term_sigma_2_plus);
  printf("[Q_2^+(g_2^+)]_2 = ");
  print_combination(&term_sigma_2_plus);
  printf("\n\n");

  // the term corresponding to 200(rho-2/5)^2
  assign_number(&aux_number, 8, 1);
  assign_rho_times_not_rho(&term_product_rho_not_rho,3,-2);
  mul_combination(&term_product_rho_not_rho, &aux_number);
  printf("200*(rho-2/5)^2 = 200*(3/5*rho-2/5*not_rho)^2 = 8 * (3*rho-2*not_rho)^2 = ");
  print_combination(&term_product_rho_not_rho);
  printf("\n\n");

  // [Q_1^-(g_1^-)]_1
  multiply(2, M1_minus, g1_minus, &product_sigma_1_minus, "Q_1^-(g_1^-)");
  printf("Q_1^-(g_1^-) = ");
  print_combination(&product_sigma_1_minus);
  printf("\n\n");
  average_combination(&product_sigma_1_minus, &term_sigma_1_minus);
  printf("[Q_1^-(g_1^-)]_1 = ");
  print_combination(&term_sigma_1_minus);
  printf("\n\n");

  // finally, we compute the last term of the sum
  assign_F_sigma_V(2, 1, &combination_last);
  assign_F_sigma_V(2, 2, &aux_combination);
  sub_combination(&combination_last, &aux_combination);
  free_combination(&aux_combination);
  simplify_combination(&combination_last);
  printf("F^2_{1}-F^2_{2} = ");
  print_combination(&combination_last);
  printf("\n\n");

  product_combination(&combination_last, &combination_last, &product_last);
  printf("(F^2_{1}-F^2_{2})^2 = ");
  print_combination(&product_last);
  printf("\n\n");
  
  assign_number(&aux_number, 158266, 1);
  average_combination(&product_last, &term_last);
  mul_combination(&term_last, &aux_number);
  printf("158266*[(F^2_{1}-F^2_{2})^2]_2 = ");
  print_combination(&term_last);
  printf("\n\n");

  // we sum all the terms
  main_sum.size=5;
  main_sum.size_sigma=0;
  main_sum.length=0;
  main_sum.entries=NULL;
  add_combination(&main_sum, &term_C_5);
  add_combination(&main_sum, &term_M_4);
  add_combination(&main_sum, &term_C_5_minus);
  add_combination(&main_sum, &term_sigma_0_plus);
  add_combination(&main_sum, &term_sigma_1_plus);
  add_combination(&main_sum, &term_sigma_2_plus);
  add_combination(&main_sum, &term_product_rho_not_rho);
  add_combination(&main_sum, &term_sigma_1_minus);
  add_combination(&main_sum, &term_last);
  simplify_combination(&main_sum);

  printf("S := 62500*C_5+1097/12*M_4+68/3*C_5^-+[Q_0^+(g_0^+)]_0+[Q_1^+(g_1^+)]_1+[Q_2^+(g_2^+)]_2+200*(rho-2/5)^2+[Q_1^-(g_1^-)]_1+(F^2_{1}-F^2_{2})^2+158266*[(F^2_{1}-F^2_{2})^2]_2 = ");
  print_combination(&main_sum);
  printf("\n\n");

  assign_unit(&right_hand_side);
  assign_number(&aux_number, 2400, 1);
  mul_combination(&right_hand_side, &aux_number);
  sub_combination(&right_hand_side, &main_sum);
  simplify_combination(&right_hand_side);
  printf("2400-S = ");
  print_combination(&right_hand_side);
  printf(" >= 0\n\n");
  }

void init_info(void) {
  printf("Description of output format\n");
  printf("  * vertices of flags are numbered from 1\n");
  printf("  * vectors appear in ( ) with entries seperated by commas\n");
  printf("  * combination of flags appear with rational coefficients\n");
  printf("  * edges present in the flag appear in { } as space seperated\npairs of integers (without space between them)\n");
  printf("  * the list of edges of a sigma-flag is followed by [m/n]\nwhere m is the size of sigma and n the size of the flag\n\n");
  }

int main(void) {
  init_info();	 
  initialize();
  verify();
  return 0;
  }


==> anc/pentagon.out <==
Description of output format
  * vertices of flags are numbered from 1
  * vectors appear in ( ) with entries seperated by commas
  * combination of flags appear with rational coefficients
  * edges present in the flag appear in { } as space seperated
pairs of integers (without space between them)
  * the list of edges of a sigma-flag is followed by [m/n]
where m is the size of sigma and n the size of the flag

Initialization of vectors and matrices started...

g_0^+=( +1/1*{14}+1/1*{24}-1/1*{14 24}+1/1*{34}-1/1*{14 34}-1/1*{24 34} [3/4] , -2/1*{}+1/1*{14}+1/1*{24}+1/1*{34}+3/1*{14 24 34} [3/4] )

g_1^+=( +2/1*{12}-1/1*{12 14}-1/1*{12 24}-1/1*{12 34} [3/4] , +1/1*{12 14}+1/1*{12 24}+1/1*{12 34}-1/1*{12 14 34}-1/1*{12 24 34} [3/4] , +1/1*{12 34} [3/4] )

g_2^+=( +6/1*{13 23}+1/1*{13 14 23}+1/1*{13 23 24}-4/1*{13 14 23 24}+1/1*{13 23 34} [3/4] , +2/1*{13 23}-2/1*{13 14 23 24}+1/1*{13 23 34} [3/4] )

g_1^-=( +1/1*{12 14}-1/1*{12 24} [3/4] , -1/1*{12 14 34}+1/1*{12 24 34} [3/4] )

M_0^+=( +9760/1 , +2252/1 )
      ( +2252/1 , +592/1 )

M_1^+=( +13900/1 , -671/1 , -12807/1 )
      ( -671/1 , +31334/1 , -51136/1 )
      ( -12807/1 , -51136/1 , +98157/1 )

M_2^+=( +22708/1 , -40788/1 )
      ( -40788/1 , +78132/1 )

M_1^-=( +1416/1 , -16452/1 )
      ( -16452/1 , +256488/1 )

62500*C_5 = +62500/1*{14 15 23 25 34} [0/5]

1097/12*M_4 = 0 [0/5]

68/3*C_5^- = +68/3*{12 14 23} [0/5]

Computing entry [1, 1] of Q_0^+(g_0^+)
  +1/1*{14 15}+1/1*{15 24}-1/1*{14 15 24}+1/1*{15 34}-1/1*{14 15 34}-1/1*{15 24 34}+1/1*{24 25}-1/1*{14 24 25}+1/1*{25 34}-1/1*{14 25 34}-1/1*{24 25 34}+1/1*{14 15 24 25}-1/1*{15 25 34}+1/1*{14 15 25 34}+1/1*{15 24 25 34}+1/1*{34 35}-1/1*{14 34 35}-1/1*{24 34 35}+1/1*{14 15 34 35}+1/1*{15 24 34 35}+1/1*{24 25 34 35}+1/1*{15 24 45}+1/1*{15 34 45}-1/1*{15 24 34 45}+1/1*{25 34 45}-1/1*{14 25 34 45}-1/1*{15 25 34 45} [3/5]
  multiplied by +9760/1
Computing entry [1, 2] of Q_0^+(g_0^+)
  -2/2*{14}-2/2*{24}+2/2*{14 24}-2/2*{34}+2/2*{14 34}+2/2*{24 34}+1/1*{14 15}+1/1*{15 24}-1/2*{14 15 24}+1/1*{15 34}-1/2*{14 15 34}-1/2*{15 24 34}+3/2*{14 15 24 34}+1/1*{24 25}-1/2*{14 24 25}+1/1*{25 34}-1/2*{14 25 34}-1/2*{24 25 34}+3/2*{14 24 25 34}-1/2*{15 25 34}-3/2*{14 15 24 25 34}+1/1*{34 35}-1/2*{14 34 35}-1/2*{24 34 35}+3/2*{14 24 34 35}-3/2*{14 15 24 34 35}-3/2*{14 24 25 34 35}-2/2*{14 45}-2/2*{24 45}+2/2*{14 24 45}-2/2*{34 45}+2/2*{14 34 45}+2/2*{24 34 45}+1/1*{15 24 45}+1/1*{15 34 45}-1/2*{15 24 34 45}+1/1*{25 34 45}-1/2*{14 25 34 45}-1/2*{15 25 34 45} [3/5]
  multiplied by +2252/1
Computing entry [2, 1] of Q_0^+(g_0^+)
  -2/2*{14}-2/2*{24}+2/2*{14 24}-2/2*{34}+2/2*{14 34}+2/2*{24 34}+1/1*{14 15}+1/1*{15 24}-1/2*{14 15 24}+1/1*{15 34}-1/2*{14 15 34}-1/2*{15 24 34}+3/2*{14 15 24 34}+1/1*{24 25}-1/2*{14 24 25}+1/1*{25 34}-1/2*{14 25 34}-1/2*{24 25 34}+3/2*{14 24 25 34}-1/2*{15 25 34}-3/2*{14 15 24 25 34}+1/1*{34 35}-1/2*{14 34 35}-1/2*{24 34 35}+3/2*{14 24 34 35}-3/2*{14 15 24 34 35}-3/2*{14 24 25 34 35}-2/2*{14 45}-2/2*{24 45}+2/2*{14 24 45}-2/2*{34 45}+2/2*{14 34 45}+2/2*{24 34 45}+1/1*{15 24 45}+1/1*{15 34 45}-1/2*{15 24 34 45}+1/1*{25 34 45}-1/2*{14 25 34 45}-1/2*{15 25 34 45} [3/5]
  multiplied by +2252/1
Computing entry [2, 2] of Q_0^+(g_0^+)
  +4/1*{}-2/1*{14}-2/1*{24}-2/1*{34}-6/1*{14 24 34}+1/1*{14 15}+1/1*{15 24}+1/1*{15 34}+3/1*{14 15 24 34}+1/1*{24 25}+1/1*{25 34}+3/1*{14 24 25 34}+1/1*{34 35}+3/1*{14 24 34 35}+9/1*{14 15 24 25 34 35}+4/1*{45}-2/1*{14 45}-2/1*{24 45}-2/1*{34 45}-6/1*{14 24 34 45}+1/1*{15 24 45}+1/1*{15 34 45}+1/1*{25 34 45} [3/5]
  multiplied by +592/1

Q_0^+(g_0^+) = +2368/1*{}-5688/1*{14}-5688/1*{24}+4504/1*{14 24}-5688/1*{34}+4504/1*{14 34}+4504/1*{24 34}-3552/1*{14 24 34}+14856/1*{14 15}+14856/1*{15 24}-12012/1*{14 15 24}+14856/1*{15 34}-12012/1*{14 15 34}-12012/1*{15 24 34}+8532/1*{14 15 24 34}+14856/1*{24 25}-12012/1*{14 24 25}+14856/1*{25 34}-12012/1*{14 25 34}-12012/1*{24 25 34}+8532/1*{14 24 25 34}+9760/1*{14 15 24 25}-12012/1*{15 25 34}+9760/1*{14 15 25 34}+9760/1*{15 24 25 34}-6756/1*{14 15 24 25 34}+14856/1*{34 35}-12012/1*{14 34 35}-12012/1*{24 34 35}+8532/1*{14 24 34 35}+9760/1*{14 15 34 35}+9760/1*{15 24 34 35}-6756/1*{14 15 24 34 35}+9760/1*{24 25 34 35}-6756/1*{14 24 25 34 35}+5328/1*{14 15 24 25 34 35}+2368/1*{45}-5688/1*{14 45}-5688/1*{24 45}+4504/1*{14 24 45}-5688/1*{34 45}+4504/1*{14 34 45}+4504/1*{24 34 45}-3552/1*{14 24 34 45}+14856/1*{15 24 45}+14856/1*{15 34 45}-12012/1*{15 24 34 45}+14856/1*{25 34 45}-12012/1*{14 25 34 45}-12012/1*{15 25 34 45} [3/5]

[Q_0^+(g_0^+)]_0 = +2368/1*{}-3176/1*{12}+6244/5*{12 13}+996/1*{12 13 14}+29712/5*{14 23}-4584/5*{12 14 23}+1952/1*{13 14 23 24}-7104/5*{12 13 14 15}-12012/5*{14 15 23}-348/1*{12 14 15 23}+976/1*{13 15 23 24}-3378/5*{13 14 15 23 24}+2664/5*{13 14 15 23 24 25} [0/5]

Computing entry [1, 1] of Q_1^+(g_1^+)
  +4/1*{12}-2/1*{12 14}-2/1*{12 24}-2/1*{12 34}+1/1*{12 14 15}+1/1*{12 15 24}+1/1*{12 15 34}+1/1*{12 24 25}+1/1*{12 25 34}+1/1*{12 34 35}+4/1*{12 45}-2/1*{12 14 45}-2/1*{12 24 45}-2/1*{12 34 45}+1/1*{12 15 24 45}+1/1*{12 15 34 45}+1/1*{12 25 34 45} [3/5]
  multiplied by +13900/1
Computing entry [1, 2] of Q_1^+(g_1^+)
  +2/2*{12 14}+2/2*{12 24}+2/2*{12 34}-2/2*{12 14 34}-2/2*{12 24 34}-1/1*{12 14 15}-1/1*{12 15 24}-1/1*{12 15 34}+1/2*{12 14 15 34}+1/2*{12 15 24 34}-1/1*{12 24 25}-1/1*{12 25 34}+1/2*{12 14 25 34}+1/2*{12 24 25 34}-1/1*{12 34 35}+1/2*{12 14 34 35}+1/2*{12 24 34 35}+2/2*{12 14 45}+2/2*{12 24 45}+2/2*{12 34 45}-2/2*{12 14 34 45}-2/2*{12 24 34 45}-1/1*{12 15 24 45}-1/1*{12 15 34 45}+1/2*{12 15 24 34 45}-1/1*{12 25 34 45}+1/2*{12 14 25 34 45} [3/5]
  multiplied by -671/1
Computing entry [1, 3] of Q_1^+(g_1^+)
  +2/2*{12 34}-1/2*{12 15 34}-1/2*{12 25 34}-1/1*{12 34 35}+2/2*{12 34 45}-1/2*{12 15 34 45}-1/2*{12 25 34 45} [3/5]
  multiplied by -12807/1
Computing entry [2, 1] of Q_1^+(g_1^+)
  +2/2*{12 14}+2/2*{12 24}+2/2*{12 34}-2/2*{12 14 34}-2/2*{12 24 34}-1/1*{12 14 15}-1/1*{12 15 24}-1/1*{12 15 34}+1/2*{12 14 15 34}+1/2*{12 15 24 34}-1/1*{12 24 25}-1/1*{12 25 34}+1/2*{12 14 25 34}+1/2*{12 24 25 34}-1/1*{12 34 35}+1/2*{12 14 34 35}+1/2*{12 24 34 35}+2/2*{12 14 45}+2/2*{12 24 45}+2/2*{12 34 45}-2/2*{12 14 34 45}-2/2*{12 24 34 45}-1/1*{12 15 24 45}-1/1*{12 15 34 45}+1/2*{12 15 24 34 45}-1/1*{12 25 34 45}+1/2*{12 14 25 34 45} [3/5]
  multiplied by -671/1
Computing entry [2, 2] of Q_1^+(g_1^+)
  +1/1*{12 14 15}+1/1*{12 15 24}+1/1*{12 15 34}-1/1*{12 14 15 34}-1/1*{12 15 24 34}+1/1*{12 24 25}+1/1*{12 25 34}-1/1*{12 14 25 34}-1/1*{12 24 25 34}+1/1*{12 34 35}-1/1*{12 14 34 35}-1/1*{12 24 34 35}+1/1*{12 14 15 34 35}+1/1*{12 15 24 34 35}+1/1*{12 24 25 34 35}+1/1*{12 15 24 45}+1/1*{12 15 34 45}-1/1*{12 15 24 34 45}+1/1*{12 25 34 45}-1/1*{12 14 25 34 45} [3/5]
  multiplied by +31334/1
Computing entry [2, 3] of Q_1^+(g_1^+)
  +1/2*{12 15 34}+1/2*{12 25 34}+1/1*{12 34 35}-1/2*{12 14 34 35}-1/2*{12 24 34 35}+1/2*{12 15 34 45}+1/2*{12 25 34 45} [3/5]
  multiplied by -51136/1
Computing entry [3, 1] of Q_1^+(g_1^+)
  +2/2*{12 34}-1/2*{12 15 34}-1/2*{12 25 34}-1/1*{12 34 35}+2/2*{12 34 45}-1/2*{12 15 34 45}-1/2*{12 25 34 45} [3/5]
  multiplied by -12807/1
Computing entry [3, 2] of Q_1^+(g_1^+)
  +1/2*{12 15 34}+1/2*{12 25 34}+1/1*{12 34 35}-1/2*{12 14 34 35}-1/2*{12 24 34 35}+1/2*{12 15 34 45}+1/2*{12 25 34 45} [3/5]
  multiplied by -51136/1
Computing entry [3, 3] of Q_1^+(g_1^+)
  +1/1*{12 34 35} [3/5]
  multiplied by +98157/1

Q_1^+(g_1^+) = +55600/1*{12}-29142/1*{12 14}-29142/1*{12 24}-54756/1*{12 34}+1342/1*{12 14 34}+1342/1*{12 24 34}+46576/1*{12 14 15}+46576/1*{12 15 24}+8247/1*{12 15 34}-32005/1*{12 14 15 34}-32005/1*{12 15 24 34}+46576/1*{12 24 25}+8247/1*{12 25 34}-32005/1*{12 14 25 34}-32005/1*{12 24 25 34}+68075/1*{12 34 35}+19131/1*{12 14 34 35}+19131/1*{12 24 34 35}+31334/1*{12 14 15 34 35}+31334/1*{12 15 24 34 35}+31334/1*{12 24 25 34 35}+55600/1*{12 45}-29142/1*{12 14 45}-29142/1*{12 24 45}-54756/1*{12 34 45}+1342/1*{12 14 34 45}+1342/1*{12 24 34 45}+46576/1*{12 15 24 45}+8247/1*{12 15 34 45}-32005/1*{12 15 24 34 45}+8247/1*{12 25 34 45}-32005/1*{12 14 25 34 45} [3/5]

[Q_1^+(g_1^+)]_1 = +5560/1*{12}-19428/5*{12 13}+23288/5*{12 13 14}-53912/15*{14 23}-1504/5*{12 14 23}+93152/15*{13 14 23 24}-8449/30*{14 15 23}-10221/5*{12 14 15 23}-4627/15*{13 15 23 24}-5446/5*{13 14 15 23 24}+15667/3*{14 15 23 25 34} [0/5]

Computing entry [1, 1] of Q_2^+(g_2^+)
  +36/1*{13 23}+6/1*{13 14 23}+6/1*{13 23 24}-24/1*{13 14 23 24}+6/1*{13 23 34}+1/1*{13 14 15 23}+1/1*{13 15 23 24}-4/1*{13 14 15 23 24}+1/1*{13 15 23 34}+1/1*{13 23 24 25}-4/1*{13 14 23 24 25}+1/1*{13 23 25 34}+16/1*{13 14 15 23 24 25}-4/1*{13 15 23 25 34}+1/1*{13 23 34 35}+36/1*{13 23 45}+6/1*{13 14 23 45}+6/1*{13 23 24 45}-24/1*{13 14 23 24 45}+6/1*{13 23 34 45}+1/1*{13 15 23 24 45}+1/1*{13 15 23 34 45}+1/1*{13 23 25 34 45}-4/1*{13 15 23 25 34 45} [3/5]
  multiplied by +22708/1
Computing entry [1, 2] of Q_2^+(g_2^+)
  +12/1*{13 23}+2/2*{13 14 23}+2/2*{13 23 24}-10/1*{13 14 23 24}+4/1*{13 23 34}-2/2*{13 14 15 23 24}+1/2*{13 15 23 34}-2/2*{13 14 23 24 25}+1/2*{13 23 25 34}+8/1*{13 14 15 23 24 25}-3/1*{13 15 23 25 34}+1/1*{13 23 34 35}+12/1*{13 23 45}+2/2*{13 14 23 45}+2/2*{13 23 24 45}-10/1*{13 14 23 24 45}+4/1*{13 23 34 45}+1/2*{13 15 23 34 45}+1/2*{13 23 25 34 45}-3/1*{13 15 23 25 34 45} [3/5]
  multiplied by -40788/1
Computing entry [2, 1] of Q_2^+(g_2^+)
  +12/1*{13 23}+2/2*{13 14 23}+2/2*{13 23 24}-10/1*{13 14 23 24}+4/1*{13 23 34}-2/2*{13 14 15 23 24}+1/2*{13 15 23 34}-2/2*{13 14 23 24 25}+1/2*{13 23 25 34}+8/1*{13 14 15 23 24 25}-3/1*{13 15 23 25 34}+1/1*{13 23 34 35}+12/1*{13 23 45}+2/2*{13 14 23 45}+2/2*{13 23 24 45}-10/1*{13 14 23 24 45}+4/1*{13 23 34 45}+1/2*{13 15 23 34 45}+1/2*{13 23 25 34 45}-3/1*{13 15 23 25 34 45} [3/5]
  multiplied by -40788/1
Computing entry [2, 2] of Q_2^+(g_2^+)
  +4/1*{13 23}-4/1*{13 14 23 24}+2/1*{13 23 34}+4/1*{13 14 15 23 24 25}-2/1*{13 15 23 25 34}+1/1*{13 23 34 35}+4/1*{13 23 45}-4/1*{13 14 23 24 45}+2/1*{13 23 34 45}-2/1*{13 15 23 25 34 45} [3/5]
  multiplied by +78132/1

Q_2^+(g_2^+) = +151104/1*{13 23}+54672/1*{13 14 23}+54672/1*{13 23 24}-41760/1*{13 14 23 24}-33792/1*{13 23 34}+22708/1*{13 14 15 23}+22708/1*{13 15 23 24}-9256/1*{13 14 15 23 24}-18080/1*{13 15 23 34}+22708/1*{13 23 24 25}-9256/1*{13 14 23 24 25}-18080/1*{13 23 25 34}+23248/1*{13 14 15 23 24 25}-2368/1*{13 15 23 25 34}+19264/1*{13 23 34 35}+151104/1*{13 23 45}+54672/1*{13 14 23 45}+54672/1*{13 23 24 45}-41760/1*{13 14 23 24 45}-33792/1*{13 23 34 45}+22708/1*{13 15 23 24 45}-18080/1*{13 15 23 34 45}-18080/1*{13 23 25 34 45}-2368/1*{13 15 23 25 34 45} [3/5]

[Q_2^+(g_2^+)]_2 = +25184/5*{12 13}-16896/5*{12 13 14}+18224/5*{12 14 23}-5568/1*{13 14 23 24}+19264/5*{12 13 14 15}+25184/5*{14 15 23}-7874/5*{12 14 15 23}+66026/15*{13 15 23 24}-9880/3*{13 14 15 23 24}+9256/5*{13 14 15 23 24 25}+11354/3*{14 15 23 25 34} [0/5]

200*(rho-2/5)^2 = 200*(3/5*rho-2/5*not_rho)^2 = 8 * (3*rho-2*not_rho)^2 = +32/1*{}+16/1*{12}-16/1*{12 13 14}+40/3*{14 23}-8/3*{12 14 23}-16/3*{13 14 23 24}-32/1*{12 13 14 15}+32/3*{14 15 23}-16/3*{12 14 15 23}+8/1*{13 15 23 24}+16/3*{13 14 15 23 24}+16/1*{13 14 15 23 24 25}+56/3*{14 15 23 25 34} [0/5]

Computing entry [1, 1] of Q_1^-(g_1^-)
  +1/1*{12 14 15}-1/1*{12 15 24}+1/1*{12 24 25}-1/1*{12 15 24 45} [3/5]
  multiplied by +1416/1
Computing entry [1, 2] of Q_1^-(g_1^-)
  -1/2*{12 14 15 34}+1/2*{12 15 24 34}+1/2*{12 14 25 34}-1/2*{12 24 25 34}+1/2*{12 15 24 34 45}+1/2*{12 14 25 34 45} [3/5]
  multiplied by -16452/1
Computing entry [2, 1] of Q_1^-(g_1^-)
  -1/2*{12 14 15 34}+1/2*{12 15 24 34}+1/2*{12 14 25 34}-1/2*{12 24 25 34}+1/2*{12 15 24 34 45}+1/2*{12 14 25 34 45} [3/5]
  multiplied by -16452/1
Computing entry [2, 2] of Q_1^-(g_1^-)
  +1/1*{12 14 15 34 35}-1/1*{12 15 24 34 35}+1/1*{12 24 25 34 35} [3/5]
  multiplied by +256488/1

Q_1^-(g_1^-) = +1416/1*{12 14 15}-1416/1*{12 15 24}+16452/1*{12 14 15 34}-16452/1*{12 15 24 34}+1416/1*{12 24 25}-16452/1*{12 14 25 34}+16452/1*{12 24 25 34}+256488/1*{12 14 15 34 35}-256488/1*{12 15 24 34 35}+256488/1*{12 24 25 34 35}-1416/1*{12 15 24 45}-16452/1*{12 15 24 34 45}-16452/1*{12 14 25 34 45} [3/5]

[Q_1^-(g_1^-)]_1 = +708/5*{12 13 14}-236/5*{12 14 23}-944/5*{13 14 23 24}+5484/5*{12 14 15 23}-5484/5*{13 15 23 24}+37264/5*{13 14 15 23 24}-42748/1*{14 15 23 25 34} [0/5]

F^2_{1}-F^2_{2} = +1/1*{13 14 23}-1/1*{13 23 24} [3/4]

(F^2_{1}-F^2_{2})^2 = +1/1*{13 14 15 23}-1/1*{13 15 23 24}+1/1*{13 23 24 25}-1/1*{13 15 23 24 45} [3/5]

158266*[(F^2_{1}-F^2_{2})^2]_2 = +79133/15*{12 14 15 23}-79133/15*{13 15 23 24}-79133/3*{14 15 23 25 34} [0/5]

S := 62500*C_5+1097/12*M_4+68/3*C_5^-+[Q_0^+(g_0^+)]_0+[Q_1^+(g_1^+)]_1+[Q_2^+(g_2^+)]_2+200*(rho-2/5)^2+[Q_1^-(g_1^-)]_1+(F^2_{1}-F^2_{2})^2+158266*[(F^2_{1}-F^2_{2})^2]_2 = +2400/1*{}+2400/1*{12}+2400/1*{12 13}+2400/1*{12 13 14}+11808/5*{14 23}+2400/1*{12 14 23}+2400/1*{13 14 23 24}+2400/1*{12 13 14 15}+70903/30*{14 15 23}+2400/1*{12 14 15 23}-19426/15*{13 15 23 24}+2400/1*{13 14 15 23 24}+2400/1*{13 14 15 23 24 25}+2400/1*{14 15 23 25 34} [0/5]

2400-S = +192/5*{14 23}+1097/30*{14 15 23}+55426/15*{13 15 23 24} [0/5] >= 0


